Linear Time Complexity Conformers with SummaryMixing for Streaming Speech Recognition

Automatic speech recognition (ASR) with an encoder equipped with self-attention, whether streaming or non-streaming, takes quadratic time in the length of the speech utterance. This slows down training and decoding, increase their cost, and limit the deployment of the ASR in constrained devices. SummaryMixing is a promising linear-time complexity alternative to self-attention for non-streaming speech recognition that, for the first time, preserves or outperforms the accuracy of self-attention models. Unfortunately, the original definition of SummaryMixing is not suited to streaming speech recognition. Hence, this work extends SummaryMixing to a Conformer Transducer that works in both a streaming and an offline mode. It shows that this new linear-time complexity speech encoder outperforms self-attention in both scenarios while requiring less compute and memory during training and decoding.

==> figs/length_rtf/make_figure.sh <==
#!/bin/bash

set -eux

cp ../*.asy ../../resources/symbols.tex .
asy -fpdf length_rtf.asy
rm style.asy graphical.asy local_style.asy read_csv.asy symbols.tex


==> figs/length_vram/make_figure.sh <==
#!/bin/bash

set -eux

cp ../*.asy ../../resources/symbols.tex .
asy -fpdf length_vram.asy
rm style.asy graphical.asy local_style.asy read_csv.asy symbols.tex


==> figs/length_wer/make_figure.sh <==
#!/bin/bash

set -eux

cp ../*.asy ../../resources/symbols.tex .
asy -fpdf length_wer.asy
rm style.asy graphical.asy local_style.asy read_csv.asy symbols.tex


==> figs/make_figures.sh <==
#!/bin/bash

set -eu

for Directory in length_wer length_rtf length_vram
do
    (
        cd $Directory
        ./make_figure.sh
    )
done

==> figs/models/make_figure.sh <==
#!/bin/bash

set -eux

cp ../*.asy ../../resources/symbols.tex .
asy -fpdf summary_mixing
asy -fpdf summary_mixing_streaming
asy -fpdf conformer_summary_mixing
asy -fpdf conformer_summary_mixing_streaming
asy -fpdf self-attention
asy -fpdf conformer

rm style.asy graphical.asy local_style.asy read_csv.asy symbols.tex

